Gravitational bremsstrahlung waveform at the eighth post-Minkowskian order in the extreme-mass-ratio limit

The gravitational waveform generated by the scattering of two nonspinning bodies is computed in the frequency domain in the extreme-mass-ratio limit at the eighth post-Minkowskian (PM) order (i.e., $O(G^8)$, or six-loop) and at the fractional sixth post-Newtonian (PN) order. Previous results at $O(G^4)$ are completed here by computing the 5PM radiated angular momentum as well as the 6PM radiation-reacted scattering angle. Up to that order the waveform is expressed in terms of few master integrals, with integrands bilinear in (modified) Bessel functions, leading to iterated Bessel functions which can be in turn expressed in terms of Meijer G functions. Starting from $O(G^5)$ (four-loop) the structure of Fourier integrals becomes quite involved. In fact, there are several new families of master integrals, which can be shown to satisfy inhomogeneous Bessel equations with master integrals of lower order as sources. Although limited to the first order in the mass ratio, the results presented here significantly improve the accuracy of the scattering waveform, currently known at the one-loop level from quantum-amplitude-based computations or at the two-loop level (but with 2PN accuracy only) by using the multipolar-post-Minkowskian formalism.

==> anc/anc_W6pn1SFG567.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
<Hide name="Section Range"/>
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="document" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output12" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output12" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L107923" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font size="18" bold="true">Ancillary  file  for  the  paper 
   
&quot;Gravitational bremsstrahlung waveform at the eighth post-Minkowskian order in the
extreme-mass-ratio limit,&quot;  by  Andrea  Geralico .
    </Font></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true">The expressions for the rescaled waveform corresponding to different PM orders are loaded separately.</Font></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true">They are functions of the master integrals listed in Table I and their first derivatives with respect to u </Font></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true">as well as of the Bessel K functions of order 0 and 1 and their derivatives (up to the sixth order) </Font></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true">with respect to the order.
</Font></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true" encoding="UTF-8">The  angular  variables  $y = e^{i\134theta} $ and $z = e^{i\134phi} $ are used.</Font></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true">The larger mass m2 is set to unity for simplicity.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L107922" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107921" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:</Text-field>
</Input>
</Group>
<Group labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">read &quot;W6pn1SFG5.mpl&quot;:</Text-field>
</Input>
</Group>
<Group labelreference="L107846" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">read &quot;W6pn1SFG6.mpl&quot;:</Text-field>
</Input>
</Group>
<Group labelreference="L107889" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">read &quot;W6pn1SFG7.mpl&quot;:</Text-field>
</Input>
</Group>
<Group labelreference="L107890" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107841" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107820" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">LN0_def := LN0 = 2*ln(2) + ln(p_inf) - ln(b) + ln(u) + gamma - 1/2;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoTE4wX2RlZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkTE4wRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYuLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltvLUYjNiYtRiw2JVEjbG5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvLUkobWZlbmNlZEdGJDYkLUYjNiVGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOUY5RjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnAtRiM2JkZfb0Zjby1GZ282JC1GIzYlLUYsNiVRJnBfaW5mRidGL0YyRltwRjlGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGYXBGY3AtRiM2JkZfb0Zjby1GZ282JC1GIzYlLUYsNiVRImJGJ0YvRjJGW3BGOUY5RjlGXnAtRiM2JkZfb0Zjby1GZ282JC1GIzYlLUYsNiVRInVGJ0YvRjJGW3BGOUY5RjlGXnAtRiw2JVEoJmdhbW1hO0YnRmJvRjlGXXEtSSZtZnJhY0dGJDYoLUZaNiRRIjFGJ0Y5RlkvJS5saW5ldGhpY2tuZXNzR0Zqci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfcy8lKWJldmVsbGVkR0Y9RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShMTjBfZGVmR0YoL0kkTE4wR0YoLC4tSSNsbkdGJTYjIiIjRjQtRjI2I0kmcF9pbmZHRigiIiItRjI2I0kiYkdGKCEiIi1GMjYjSSJ1R0YoRjhJJmdhbW1hR0YmRjgjRjxGNEY4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L107892" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107821" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L105143" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">****</Text-field>
</Input>
</Group>
<Group labelreference="L107891" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107851" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">der_Q_num_test:={diff(Qat[1/2](u),u)=.1,diff(Qas[1](u),u)=.1,diff(Qat[1](u),u)=.1,diff(Qatas[1/2](u),u)=.1,
diff(Qatas2[1/2](u),u)=.1,diff(Qlnat[1/2](u),u)=.1,diff(Qlnas2[1/2](u),u)=.1,diff(Qln2[1/2](u),u)=.1,diff(Qat2[1/2](u),u)=.1,diff(Qatas[1](u),u)=.1,diff(Qlnas[1](u),u)=.1,diff(Qas3[1](u),u)=.1,
diff(Qlnatas[1/2](u),u)=.1,diff(Qat2as[1/2](u),u)=.1,diff(Qln2as[1/2](u),u)=.1,diff(Qlnas3[1/2](u),u)=.1,diff(Qatas3[1/2](u),u)=.1,diff(Qatas2[1](u),u)=.1,diff(Qlnas2[1](u),u)=.1,diff(Qlnat[1](u),u)=.1,diff(Qat2[1](u),u)=.1,
diff(Qat3[1/2](u),u)=.1,diff(Qlnatas2[1/2](u),u)=.1,diff(Qat2as2[1/2](u),u)=.1,diff(Qln2as2[1/2](u),u)=.1,diff(Qlnas4[1/2](u),u)=.1,diff(Qatas4[1/2](u),u)=.1,diff(Qlnat2[1/2](u),u)=.1,diff(Qlnatas[1](u),u)=.1,diff(Qat2as[1](u),u)=.1,diff(Qatas3[1](u),u)=.1,diff(Qlnas3[1](u),u)=.1,diff(Qas5[1](u),u)=.1,diff(Qat3[1](u),u)=0.1};</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS9kZXJfUV9udW1fdGVzdEdGKDxELy1JJWRpZmZHRiY2JC0mSSRRYXNHRig2IyIiIjYjSSJ1R0YoRjkkRjchIiIvLUYxNiQtJkklUWFzM0dGKEY2RjhGOUY6Ly1GMTYkLSZJJVFhczVHRihGNkY4RjlGOi8tRjE2JC0mSSRRYXRHRihGNkY4RjlGOi8tRjE2JC0mRk02IyNGNyIiI0Y4RjlGOi8tRjE2JC0mSSVRYXQyR0YoRjZGOEY5RjovLUYxNiQtJkZlbkZTRjhGOUY6Ly1GMTYkLSZJJ1FhdDJhc0dGKEY2RjhGOUY6Ly1GMTYkLSZGYG9GU0Y4RjlGOi8tRjE2JC0mSShRYXQyYXMyR0YoRlNGOEY5RjovLUYxNiQtJkklUWF0M0dGKEY2RjhGOUY6Ly1GMTYkLSZGYXBGU0Y4RjlGOi8tRjE2JC0mSSZRYXRhc0dGKEY2RjhGOUY6Ly1GMTYkLSZGXHFGU0Y4RjlGOi8tRjE2JC0mSSdRYXRhczJHRihGNkY4RjlGOi8tRjE2JC0mRmdxRlNGOEY5RjovLUYxNiQtJkknUWF0YXMzR0YoRjZGOEY5RjovLUYxNiQtJkZickZTRjhGOUY6Ly1GMTYkLSZJJ1FhdGFzNEdGKEZTRjhGOUY6Ly1GMTYkLSZJJVFsbjJHRihGU0Y4RjlGOi8tRjE2JC0mSSdRbG4yYXNHRihGU0Y4RjlGOi8tRjE2JC0mSShRbG4yYXMyR0YoRlNGOEY5RjovLUYxNiQtJkkmUWxuYXNHRihGNkY4RjlGOi8tRjE2JC0mSSdRbG5hczJHRihGNkY4RjlGOi8tRjE2JC0mRlt1RlNGOEY5RjovLUYxNiQtJkknUWxuYXMzR0YoRjZGOEY5RjovLUYxNiQtJkZmdUZTRjhGOUY6Ly1GMTYkLSZJJ1FsbmFzNEdGKEZTRjhGOUY6Ly1GMTYkLSZJJlFsbmF0R0YoRjZGOEY5RjovLUYxNiQtJkZndkZTRjhGOUY6Ly1GMTYkLSZJJ1FsbmF0MkdGKEZTRjhGOUY6Ly1GMTYkLSZJKFFsbmF0YXNHRihGNkY4RjlGOi8tRjE2JC0mRmh3RlNGOEY5RjovLUYxNiQtJkkpUWxuYXRhczJHRihGU0Y4RjlGOjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L107856" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107857" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107858" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Q_num_test:={Qat[1/2](u)=.1,Qas[1](u)=.1,Qat[1](u)=.1,Qatas[1/2](u)=.1,
Qatas2[1/2](u)=.1,Qlnat[1/2](u)=.1,Qlnas2[1/2](u)=.1,Qln2[1/2](u)=.1,Qat2[1/2](u)=.1,Qatas[1](u)=.1,Qlnas[1](u)=.1,Qas3[1](u)=.1,
Qlnatas[1/2](u)=.1,Qat2as[1/2](u)=.1,Qln2as[1/2](u)=.1,Qlnas3[1/2](u)=.1,Qatas3[1/2](u)=.1,Qatas2[1](u)=.1,Qlnas2[1](u)=.1,Qlnat[1](u)=.1,Qat2[1](u)=.1,
Qat3[1/2](u)=.1,Qlnatas2[1/2](u)=.1,Qat2as2[1/2](u)=.1,Qln2as2[1/2](u)=.1,Qlnas4[1/2](u)=.1,Qatas4[1/2](u)=.1,Qlnat2[1/2](u)=.1,Qlnatas[1](u)=.1,Qat2as[1](u)=.1,Qatas3[1](u)=.1,Qlnas3[1](u)=.1,Qas5[1](u)=.1,Qat3[1](u)=0.1};</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SStRX251bV90ZXN0R0YoPEQvLSZJJFFhc0dGKDYjIiIiNiNJInVHRigkRjQhIiIvLSZJJVFhczNHRihGM0Y1RjcvLSZJJVFhczVHRihGM0Y1RjcvLSZJJFFhdEdGKEYzRjVGNy8tJkZENiMjRjQiIiNGNUY3Ly0mSSVRYXQyR0YoRjNGNUY3Ly0mRk5GSEY1RjcvLSZJJ1FhdDJhc0dGKEYzRjVGNy8tJkZVRkhGNUY3Ly0mSShRYXQyYXMyR0YoRkhGNUY3Ly0mSSVRYXQzR0YoRjNGNUY3Ly0mRmpuRkhGNUY3Ly0mSSZRYXRhc0dGKEYzRjVGNy8tJkZhb0ZIRjVGNy8tJkknUWF0YXMyR0YoRjNGNUY3Ly0mRmhvRkhGNUY3Ly0mSSdRYXRhczNHRihGM0Y1RjcvLSZGX3BGSEY1RjcvLSZJJ1FhdGFzNEdGKEZIRjVGNy8tJkklUWxuMkdGKEZIRjVGNy8tJkknUWxuMmFzR0YoRkhGNUY3Ly0mSShRbG4yYXMyR0YoRkhGNUY3Ly0mSSZRbG5hc0dGKEYzRjVGNy8tJkknUWxuYXMyR0YoRjNGNUY3Ly0mRmpxRkhGNUY3Ly0mSSdRbG5hczNHRihGM0Y1RjcvLSZGYXJGSEY1RjcvLSZJJ1FsbmFzNEdGKEZIRjVGNy8tJkkmUWxuYXRHRihGM0Y1RjcvLSZGXHNGSEY1RjcvLSZJJ1FsbmF0MkdGKEZIRjVGNy8tJkkoUWxuYXRhc0dGKEYzRjVGNy8tJkZnc0ZIRjVGNy8tJkkpUWxuYXRhczJHRihGSEY1Rjc3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L107859" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107912" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107913" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">der_K_num_test:={d2K0dnu2(u)=1,d2K1dnu2(u)=1,d4K0dnu4(u)=1,d4K1dnu4(u)=1,d6K0dnu6(u)=1,d6K1dnu6(u)=1};</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEvZGVyX0tfbnVtX3Rlc3RGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi8tRiM2Ji1GIzYmLUYsNiVRKWQySzBkbnUyRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GUDYkLUYjNiUtRiw2JVEidUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOUY5RjktRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiM2Ji1GLDYlUSlkMksxZG51MkYnRi9GMkZlbkZbb0Y5RmVvRmhvRjlGXHAtRiM2Ji1GIzYmLUYsNiVRKWQ0SzBkbnU0RidGL0YyRmVuRltvRjlGZW9GaG9GOUZccC1GIzYmLUYjNiYtRiw2JVEpZDRLMWRudTRGJ0YvRjJGZW5GW29GOUZlb0Zob0Y5RlxwLUYjNiYtRiM2Ji1GLDYlUSlkNkswZG51NkYnRi9GMkZlbkZbb0Y5RmVvRmhvRjlGXHAtRiM2Ji1GIzYmLUYsNiVRKWQ2SzFkbnU2RidGL0YyRmVuRltvRjlGZW9GaG9GOUZib0Y5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS9kZXJfS19udW1fdGVzdEdGKDwoLy1JKWQySzBkbnUyR0YoNiNJInVHRigiIiIvLUkpZDJLMWRudTJHRihGMkY0Ly1JKWQ0SzBkbnU0R0YoRjJGNC8tSSlkNEsxZG51NEdGKEYyRjQvLUkpZDZLMGRudTZHRihGMkY0Ly1JKWQ2SzFkbnU2R0YoRjJGNDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L107914" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107894" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107893" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">****</Text-field>
</Input>
</Group>
<Group labelreference="L107860" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107915" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#subs(LN_pinf=ln(p_inf),simplify(coeff(subs(ln(p_inf)=LN_pinf,W6pn_1SF_G5),p_inf,-9)));</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107916" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107871" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(collect(expand(evalf(subs(u=5,y=.2,z=.1,b=1,ln(p_inf)=.1,subs(LN0_def,d2K0dnu2(u)=1,d2K1dnu2(u)=1,d4K0dnu4(u)=1,d4K1dnu4(u)=1,d6K0dnu6(u)=1,d6K1dnu6(u)=1,subs(Q_num_test,subs(der_Q_num_test,W6pn_1SF_G5)))))),p_inf),p_inf,ascending);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDxeJCQiK25JKTRVKiIiJyQiK0xrIzQ5IiIiJiIiIiokSSZwX2luZkc2IiEiKiQhKyMqbyFRPCMhIiYqJEYsISIpJCIrJTRddFcoISIlKiZeJCQhK0xFQWpKISIjJCErUUZ3T2EhIidGKkYsISIoRioqJl4kJCIrKSlmYUp4ISIiJCIrRHZBMEhGNkYqRixGPkYqKiZeJCQhK3R0M3c8RiokIStjdE9yPEY7RipGLEYxRioqJl4kJCIrTVxONUoiIiMkIitBbnhkaEZERipGLEY2RioqJl4kJCErcDleZl0iIiQkISsoKipmMHMiRipGKkYsISIkRioqJl4kJCIrbE8lKTRvIiIlJCIrXXZrKnokRlFGKkYsRjtGKiomXiQkISspM1g6bylGKSQhK0x2MzxyRlhGKkYsRkRGKiomXiQkISs3PEZ2KioiIigkISthd1g4O0YmRipGLEYqRioqJl4kJCIrJmUrKygqKSIiKSQiK1koKikpRz9GZ29GKkYsRlFGKiomXiQkISsjKj0mNEQpIiIqJCErKnorIjNCRl5wRipGLEZYRio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L107872" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107863" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107917" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#subs(LN_pinf=ln(p_inf),simplify(coeff(subs(ln(p_inf)=LN_pinf,W6pn_1SF_G6),p_inf,-11)));</Text-field>
</Input>
</Group>
<Group labelreference="L107918" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107877" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(collect(expand(evalf(subs(u=5,y=.2,z=.1,b=1,ln(p_inf)=.1,subs(LN0_def,der_K_num_test,subs(Q_num_test,subs(der_Q_num_test,W6pn_1SF_G6)))))),p_inf),p_inf,ascending);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDxeJCQiKlBcNnkiIiM1JCEqKCopWz1HIiIpIiIiKiRJJnBfaW5mRzYiISM2JCErazQmUnIkISImKiRGLCEjNSQiK2dyLCM9IiEiJComXiQkISsvTFAtXiEiIyQiK2ZJckM2ISIlRipGLCEiKkYqKiZeJCQiKyIpUXFGNyIiISQhKyF6MjJNJ0Y2RipGLCEiKUYqKiZeJCQhK2NMTHBHRiokIis8UCcqR0AhIiJGKkYsISIoRioqJl4kJCIrVlROJjQmIiIjJCErRmg0VWJGREYqRiwhIidGKiomXiQkISsyaU5bJSkiIiQkIisrSV1ANkZURipGLEYxRioqJl4kJCIrKEd2QDwiIiImJCErJnpDVik9RmZuRipGLEY+RioqJl4kJCErVzRoOjoiIickIis9QShHayMiIiVGKkYsRjZGKiomXiQkIisoUmBfcyIiIigkIStuJXBhPCRGXW9GKkYsRjtGKiomXiQkISsqXCdvNz1GKSQiKy1RK1hLRmRvRipGLEZORioqJl4kJCErP1oib10iRiYkIitxISopKXk+RilGKkYsRipGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L107876" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107886" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107919" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#subs(LN_pinf=ln(p_inf),simplify(coeff(subs(ln(p_inf)=LN_pinf,W6pn_1SF_G7),p_inf,-13)));</Text-field>
</Input>
</Group>
<Group labelreference="L107920" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L107884" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sort(collect(expand(evalf(subs(u=5,y=.2,z=.1,b=1,ln(p_inf)=.1,subs(LN0_def,der_K_num_test,subs(Q_num_test,subs(der_Q_num_test,W6pn_1SF_G7)))))),p_inf),p_inf,ascending);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDwqJEkmcF9pbmZHNiIhIzgkIStPJ1xyZiIhIiYqJEYkISM3JCIrOzhBbU1GKSomXiQkISs+R0J2ISkhIiQkIitwM1VUcyEiJyIiIkYkISM2RjYqJl4kJCIrK1YkejopISIjJCErTjsqelQiRjJGNkYkISM1RjYqJl4kJCErbHlyW1YiIiEkIis2IVs4ZyVGPEY2RiQhIipGNiomXiQkIitxIUgiSCcqRjYkISs5K2s2OkZERjZGJCEiKUY2KiZeJCQhK2k1aVlBIiIkJCIrdDNrTkxGNkY2RiQhIihGNiomXiQkIitjLTxTVSIiJSQhK1xaXV1pIiIjRjZGJEY1RjYqJl4kJCErKVEudUEnIiImJCIrZCpbKT0iKkZTRjZGJEYpRjYqJl4kJCIrXiIqeXgmKiIiJyQhK3Z2NzA2Rl1vRjZGJCEiJUY2KiZeJCQhKzJXTypcKiIiKCQiK0kvKlItIkZkb0Y2RiRGMkY2KiZeJCQiK01QXHk4IiIqJCErOGYvIVEnRmRvRjZGJEY8RjYqJl4kJCErU0ZiUHdGY3AkIStidiM+I0hGZG9GNkYkISIiRjY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L107887" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107880" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107881" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107906" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L107852" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>
